Mechanism Design for Collaborative Normal Mean Estimation

We study collaborative normal mean estimation, where $m$ strategic agents collect i.i.d samples from a normal distribution $\mathcal{N}(\mu, \sigma^2)$ at a cost. They all wish to estimate the mean $\mu$. By sharing data with each other, agents can obtain better estimates while keeping the cost of data collection small. To facilitate this collaboration, we wish to design mechanisms that encourage agents to collect a sufficient amount of data and share it truthfully, so that they are all better off than working alone. In naive mechanisms, such as simply pooling and sharing all the data, an individual agent might find it beneficial to under-collect and/or fabricate data, which can lead to poor social outcomes. We design a novel mechanism that overcomes these challenges via two key techniques: first, when sharing the others' data with an agent, the mechanism corrupts this dataset proportional to how much the data reported by the agent differs from the others; second, we design minimax optimal estimators for the corrupted dataset. Our mechanism, which is Nash incentive compatible and individually rational, achieves a social penalty (sum of all agents' estimation errors and data collection costs) that is at most a factor 2 of the global minimum. When applied to high dimensional (non-Gaussian) distributions with bounded variance, this mechanism retains these three properties, but with slightly weaker results. Finally, in two special cases where we restrict the strategy space of the agents, we design mechanisms that essentially achieve the global minimum.

==> code/thm1pf.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23605,        620]
NotebookOptionsPosition[     21954,        584]
NotebookOutlinePosition[     22354,        600]
CellTagsIndexPosition[     22311,        597]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"\[Sigma]", ">", "0"}], "&&", 
   RowBox[{"c", ">", "0"}], "&&", 
   RowBox[{"m", ">", "4"}]}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"08a72ab4-058e-4f67-b324-d89e96efd073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", ">", "0"}], "&&", 
  RowBox[{"c", ">", "0"}], "&&", 
  RowBox[{"m", ">", "4"}]}]], "Output",
 CellChangeTimes->{3.893647761198502*^9, 3.893647934082382*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ac6be9d1-b835-48e6-a617-21742b8dd23a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ErfcLB", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}], "]"}], 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "x"], "-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}]]}], ")"}]}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"d41b6836-21ee-4cdb-a99f-c82205a63092"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ErfcUB", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}], "]"}], 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "x"], "-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}]], "+", 
     FractionBox["3", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"]}]]}], ")"}]}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"76b0c6d1-7cec-4670-88e3-d2944f15899d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"m", "-", "4"}], 
        RowBox[{"m", "-", "2"}]], 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"\[Sigma]", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"c", " ", "m"}], "]"}]}]]}], "-", "1"}], ")"}], 
    FractionBox[
     RowBox[{"4", "\[Alpha]"}], 
     RowBox[{
      RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "/", "c"}], ")"}], 
       RowBox[{"1", "/", "4"}]]}]]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Alpha]", "2"], 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"m", "/", "c"}], "]"}]}]]}], "-", "1"}], ")"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]"}], "]"}], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"m", "/", "c"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]], "]"}], 
    RowBox[{"Erfc", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "/", "c"}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}], "\[Alpha]"}]], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"GLB", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"m", "-", "4"}], 
        RowBox[{"m", "-", "2"}]], 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"\[Sigma]", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"c", " ", "m"}], "]"}]}]]}], "-", "1"}], ")"}], 
    FractionBox[
     RowBox[{"4", "\[Alpha]"}], 
     RowBox[{
      RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "/", "c"}], ")"}], 
       RowBox[{"1", "/", "4"}]]}]]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Alpha]", "2"], 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"m", "/", "c"}], "]"}]}]]}], "-", "1"}], ")"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]"}], "]"}], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"m", "/", "c"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]], "]"}], 
    RowBox[{"ErfcUB", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "/", "c"}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}], "\[Alpha]"}]], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"GUB", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"m", "-", "4"}], 
        RowBox[{"m", "-", "2"}]], 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"\[Sigma]", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"c", " ", "m"}], "]"}]}]]}], "-", "1"}], ")"}], 
    FractionBox[
     RowBox[{"4", "\[Alpha]"}], 
     RowBox[{
      RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "/", "c"}], ")"}], 
       RowBox[{"1", "/", "4"}]]}]]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       FractionBox[
        SuperscriptBox["\[Alpha]", "2"], 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"m", "/", "c"}], "]"}]}]]}], "-", "1"}], ")"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]"}], "]"}], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"m", "/", "c"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]], "]"}], 
    RowBox[{"ErfcLB", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "/", "c"}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}], "\[Alpha]"}]], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", "A_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"G", "[", 
    RowBox[{"A", " ", 
     RowBox[{"Sqrt", "[", 
      FractionBox["\[Sigma]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"c", " ", "m"}], "]"}]], "]"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GLBA", "[", "A_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"GLB", "[", 
    RowBox[{"A", " ", 
     RowBox[{"Sqrt", "[", 
      FractionBox["\[Sigma]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"c", " ", "m"}], "]"}]], "]"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GUBA", "[", "A_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"GUB", "[", 
    RowBox[{"A", " ", 
     RowBox[{"Sqrt", "[", 
      FractionBox["\[Sigma]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"c", " ", "m"}], "]"}]], "]"}]}], "]"}], "]"}]}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"aa8944bb-d49d-4fd1-9edd-6eb10db99224"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"GUBA", "[", "1", "]"}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"c448870f-83a7-4a0b-90e7-e83772eb1476"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["128", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    SuperscriptBox["m", 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.8936477879002976`*^9, 3.893647949199955*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"f4ed272d-3112-4dd2-a606-21dede4af63c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"GLBA", "[", 
   RowBox[{"1", "+", 
    FractionBox["5", "m"]}], "]"}], "]"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"3d26551e-ae10-490f-909c-76badce43f0d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"64", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "m"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"15000", "+", 
     RowBox[{"19500", " ", "m"}], "+", 
     RowBox[{"2100", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"3920", " ", 
      SuperscriptBox["m", "3"]}], "-", 
     RowBox[{"1566", " ", 
      SuperscriptBox["m", "4"]}], "-", 
     RowBox[{"191", " ", 
      SuperscriptBox["m", "5"]}], "+", 
     SuperscriptBox["m", "6"]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   SuperscriptBox["m", 
    RowBox[{"21", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.8936477919702234`*^9, 3.8936479519780016`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"1850e047-6a2b-4308-a913-d3f98538aa8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"GA", "[", 
     RowBox[{"1", "+", 
      FractionBox["20", "m"]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "5", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"bfa1e1fc-2146-45da-961a-54888d79f6c4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlXk8VPsfxhUXUZrRzJxjKGtkyzK0IJ4oe2LmXCQtKlRUkmyXG10hUQpx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       "]]},
     Annotation[#, "Charting`Private`Tag$12424#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 20}, {0., 82.98217034952563}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.893647807136668*^9, 3.893647956149828*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"9c937c49-a7c5-4032-84da-e087c61206bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"GA", "[", 
     RowBox[{"1", "+", 
      FractionBox["5", "m"]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "20", ",", "600"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8936478149332523`*^9, 3.89364782456577*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8fa52f66-cfd0-4f65-8fd3-69a30ce68828"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Hk4lPsXAPCxZru2a4ksk8g21SSy3LxnrE1ipMZ6JVdEhaa0EDFKUVmm
LDeRhtyuUrbkEsJNpUgqknLNIEvSXNxKu995f3+8z/t8nnPO95zved7nXRqy
Z3OYOIVCqcWHfIddnJXdt8BmNKW2RlXMeULsyEajzKXeDApHeGOa4wmFd353
/kEjPdf/db0ntJaObo+2QZuEstj6niAbHl/C8kTXR14Y6mbB+bdX9ZWOoP2m
VdavZkHTe1lt3gt0j7StQNwDKIs6FM9m+TAoZU8b1vW5QdJhA/Z8ATrCJim3
2g1+vEvIDyxDvyjPWJXpBt97Vxsat6E/pZsZMd3gS0mBbdMcOu0mQ7plA7wn
9oSOe/syKLwrgmX1TJg8qHHLTscP8xWabHpdIXyKs3DRBM0TdNf85QrjWzud
pazQwvfqQQWuMObMffzYA00py3bd7gojqlOvQ5PQMimPtnxwgcGKZqWsETT9
UbW0gQv0jIeGjZb5ow287QucgLs/p1PxJtrE+nZ6ihOsFm9fbdeGZvAOUqKd
4Kzush+8AXRPUcUWBydgs4fzCLkA3OcOn+I3jvCibWtH/m50bFV6IcMRBIU+
5ptW/sqgMJ0mN0o7AM/sxJl4O/SMjKjkPwYw6m/OX3ZFlzU6awwzgP9Mrf17
EDrihZxXEwNC5J4Flmehbdbrq+xnwPghz0zpWTRP3lXnCYBoM3O26UYgg7Lp
ySWvDntoJKo+aLSgeT6LdpTbQ5rZ4i+ch2hOgG9xpj0sFZ8UNxpGMypqTnvb
A7s6VS1DcSvGv9FMxtbBLaX71lt3olvTf2fKr4PULpfE73pBDAp/q03KXjtg
118/6muGVrZt+eFnB9RS9dRqKzTlVc85hh3cih/LCnMn40vumSnbgcjsePGj
ONK0Xa1VtsA+2d5+oRfdU7gzdd4GqK5O8sSpbdh/4JP9eWtgtjdYZeShGQsT
J49ZA8eRHjxYgq6qWf4+0hpaCN2bhxvRPXfaDRjWEGQ9H/TXNHqT6ueRibXA
yvH2P2cczKBw99q3r1sLGcdlr6ucQldpDt79Ygn8dmdHWx7pPZuSJiyhVoLb
H5yHnsne6tVrCYPJH8WqSoLJ/ZUQFZZASxz1YTWihfOpttstoetgM+X0NJnv
ycp6sgbkIvayJT1/w34rRptvWwDteYfNHTaaQrcKqLQAljNV92gAuipAQ4Zv
AWepj8cWwkgrUc8lW4D2AO3Q1wQ070nWCRcLMHebzJ+7Sp73S3hqz2pwp20T
CKVDcP/Xqw/M0SH6fN2diwpoijBXfYwOPBnFsiBVNPeWcXs/HXpfN3EGddE8
e3GPZjoEXtAWf2GJDv4eIH+SDlGKzw0fh6A3cVmmy+iQOeO+q/k2Wf/qXdff
K+HBW8Vt29rJfh6jI+UrQXKiZ4vYQ9Ls35VzV0LcP2x7lz50K6+5JnwlhD4M
VH70Fk19XKSouBJsSyPrBhdvx32VWsltWwGvfdPFv+0j7fWrqwoN9Law5i/E
oltnX2p/Nwd/lvI0JKKD7U5IvDGHbuecvmMn0dSXn5TbzKFhdWGZPB/Np57Q
2mcOmfLXWEseobn/Jnb2m4FtS+d5O+NQtN0RhWpTKJHINfBdgRZ6LKm9YApy
zKCrMWvIuCyFc8oUXvbMNFwDNOUR3TDUFA6PqA/o+aGp+Q7xi02hSSpYU+Ik
WR9s/yjFBAj399mdU+hW12mv3cbgPKCTEVgRhvM6nR7dZQS33MVDlWvRwtwu
YaAR0Fsn7NobSNs9nWIZge6fNZPmd9Gc1yLDNUbwcT/T+esrNJ35dNU3Q7ii
vP9rvuwOjA/9mc0zBEVm587+UPSM7WOLv5fBQF2c6+Yl4dh/27ykqwEkxOyo
4i5Fc277DtgaAJW+RbvSGN1zU6JhhQFEXKGJ5C3RwfdlzqsbwKcCQe5ddzQ/
hT08thQ0kl3GbBLRyg3n4tKWAnujSor+MJp+uimujwrdgrK26csRuA9906jF
+nDKlLLuxzV062CGv5Q+rI/xrVO6geZHOfnM6UGrtHS5RQtaKBHA7dKDmhXb
c2L70RSaa26yHuTG64ZLyuzE87TmakS6EKh5VkFnJ5qvIWL26sAUK953o/ku
zJf0SHygDbX3RdT3dHTr0L9yjdqQxAiZKlxLmrav5Jo2qFlsOCJyQFPD385m
aQOoa14644fml2So+GpDzqsaUf9xdHDsH24TWmAfMXU8VIjmyhtuU9ICXrJ/
7ZHc3TjvMYufEjQhzalXubgAHXzXQ3yPJnClPKPai9GtkiliIZrAOem8XL6C
jNO09Jia4HVm1blz90hb9nSraYJqsVTCjXnSLZNSVRqQ3Vrt9MY/Eu/Df5H2
Th3yFmSfsfWi8LzXiR+OqkHhDD9RyRDNX+Y7HKsGJcPWZg9N0dz7i3uj1aDy
TlgyWKEp6dAdoAYdqW2rzNzJ+p9i1NaowReluPSFODSj33H09c8QRJ10udoX
RX6PXiEeP8Nyh3v1C+nR6J//+IuuCvLhZlXGP3HQl5n1KsqQt8npzOoeNGW3
9cgFBRhfMuJtdGIv9k+9nt0lC+MKu+J3b9yHcfU3k6aL4JrgUEqBRAy6+rZg
kRQc9+4/v6KedOyPPRYSoDirr6qasB/rF+2MjhGDwGhRpNDiAM7rJpyRoECA
ymUTsc9orm2S//rvRKRv5eyxxoNo2vLA0S+EUxJRNMM5hBZ/2zj2iXjYVVde
aRWL3rOv4+NHQuNbbaHfO9IC9znfD8SBbsmC7cVx2P/5ro8T/xEp9+y/tIYe
Rvddrk+cI/z439bJLInH/JzFKzxmiX8ulgqLhaTPxtpSZwjj5KfhRvkJmF9n
2csQESlSm7/JsY6gN4UwD0wTZypvzTqqJqKTRp5cmyK2/3LlYegD0vsDtJe/
IcamuZIDWUnk/2Nar3iCaKb2/eFrykWLdsY7jhNvG2mN1imkc6SOqo0Rs28+
UdrGSTvwH4yNEi9l0mxaHJPR/47ThSOE++eWg6JC0sJe/uwwkZcQOXbvB2m5
qzJiw8SdmVcuagFH0d5Ry+hCwrKi/H35r6QrnxXRhETp7vhLTltJy7svMRUS
J8a1xWKCSedxNA2EBHPQv+nJDtJaR3TUhETX/X6LrBjS0mk1MwKit+iZvlwG
aZ+9VscEhHPgpe7iTNIJWnsSBMRNrZgjtjzS3V1XDwiIvBzVVxHZpN03mEQI
CL9TXnn380lr5P3iISAGDzxWOH6Z9Lo7f2sKCPc1Fxt1yki7lemoCIjmmehd
tVdIy5yOlRMQRbsVO0avkX7psPb7EBH8m8cxxxv/r49+MDJE9OjpWrysJd2+
fM3gEOEwOC3cW0f6RV9R3xBh4JtOFDeQDtZI6BgistUC39k0kq4re9c2REg+
NS/saSJdS/utcYjYn/XVLeI26aOlz2uHiDH3zs8LLaSXK7Iqhoj/AWGepks=

       "]]},
     Annotation[#, "Charting`Private`Tag$12554#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{20., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{20, 600}, {0., 0.000974974794648135}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8936478280027895`*^9, 3.893647958976926*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"1763a89d-06ce-4da3-bd79-22be17a35885"]
}, Open  ]]
},
WindowSize->{1145, 1341},
WindowMargins->{{1139, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e6fe5a03-a65c-40cf-84a2-3c07f75e8a33"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 252, 6, 29, "Input",ExpressionUUID->"08a72ab4-058e-4f67-b324-d89e96efd073"],
Cell[835, 30, 280, 6, 33, "Output",ExpressionUUID->"ac6be9d1-b835-48e6-a617-21742b8dd23a"]
}, Open  ]],
Cell[1130, 39, 473, 15, 55, "Input",ExpressionUUID->"d41b6836-21ee-4cdb-a99f-c82205a63092"],
Cell[1606, 56, 563, 18, 55, "Input",ExpressionUUID->"76b0c6d1-7cec-4670-88e3-d2944f15899d"],
Cell[2172, 76, 5797, 190, 268, "Input",ExpressionUUID->"aa8944bb-d49d-4fd1-9edd-6eb10db99224"],
Cell[CellGroupData[{
Cell[7994, 270, 171, 3, 29, "Input",ExpressionUUID->"c448870f-83a7-4a0b-90e7-e83772eb1476"],
Cell[8168, 275, 362, 10, 53, "Output",ExpressionUUID->"f4ed272d-3112-4dd2-a606-21dede4af63c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8567, 290, 218, 5, 47, "Input",ExpressionUUID->"3d26551e-ae10-490f-909c-76badce43f0d"],
Cell[8788, 297, 836, 25, 58, "Output",ExpressionUUID->"1850e047-6a2b-4308-a913-d3f98538aa8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9661, 327, 338, 9, 47, "Input",ExpressionUUID->"bfa1e1fc-2146-45da-961a-54888d79f6c4"],
Cell[10002, 338, 6241, 121, 241, "Output",ExpressionUUID->"9c937c49-a7c5-4032-84da-e087c61206bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16280, 464, 406, 10, 47, "Input",ExpressionUUID->"8fa52f66-cfd0-4f65-8fd3-69a30ce68828"],
Cell[16689, 476, 5249, 105, 252, "Output",ExpressionUUID->"1763a89d-06ce-4da3-bd79-22be17a35885"]
}, Open  ]]
}
]
*)



==> code/thm1pf_penalty.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8323,        254]
NotebookOptionsPosition[      7310,        228]
NotebookOutlinePosition[      7708,        244]
CellTagsIndexPosition[      7665,        241]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"\[Sigma]", ">", "0"}], "&&", 
   RowBox[{"c", ">", "0"}], "&&", 
   RowBox[{"m", ">", "4"}], "&&", 
   RowBox[{"nstar", ">", "0"}], "&&", 
   RowBox[{"\[Alpha]", ">", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.8937213688289137`*^9, 3.89372137489277*^9}, {
   3.8937214319180346`*^9, 3.8937214379838395`*^9}, 3.893721486956652*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"b0dd9894-3eec-4c84-86ba-859fd04fa755"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", ">", "0"}], "&&", 
  RowBox[{"c", ">", "0"}], "&&", 
  RowBox[{"m", ">", "4"}], "&&", 
  RowBox[{"nstar", ">", "0"}], "&&", 
  RowBox[{"\[Alpha]", ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.8937214787871103`*^9, 3.8937214902128277`*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"05444e64-8776-4c10-b02b-43337bb6e53b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "ni_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Sigma]", "2"], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "\[Pi]"}], "]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["x", "2"], "2"]}], "]"}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "2"}], ")"}], "nstar"}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "ni"], "+", 
             FractionBox["1", "nstar"]}], ")"}], 
           SuperscriptBox["x", "2"]}]}]], "+", "ni", "+", "nstar"}]], 
      RowBox[{"\[DifferentialD]", "x"}]}]}]}], "+", 
   RowBox[{"c", " ", "ni"}]}]}]], "Input",
 CellChangeTimes->{{3.8937214110259304`*^9, 3.893721422001512*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"93fe0a9d-3bf9-48e9-8686-77eabc96c1fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"p", "'"}], "[", "nstar", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8937214497603855`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"03d83482-af49-4151-bd97-409171585984"],

Cell[BoxData[
 RowBox[{"c", "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["nstar", "2"], " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Alpha]", "3"]}]], 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "m", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "nstar"}], "-", 
         RowBox[{"4", " ", "m", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"m", " ", "nstar"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", " ", "nstar"}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"m", " ", "nstar"}]]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "5"], " ", "nstar"}]]}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"2", " ", "m", " ", 
          SqrtBox[
           RowBox[{"m", " ", "nstar"}]], " ", 
          RowBox[{"(", 
           RowBox[{"nstar", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"m", " ", "nstar"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", " ", "nstar"}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"m", " ", "nstar"}]]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "5"], " ", "nstar"}]]}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"2", " ", "m", " ", 
          SqrtBox[
           RowBox[{"m", " ", "nstar"}]], " ", 
          RowBox[{"(", 
           RowBox[{"nstar", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Erf", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{"m", " ", "nstar"}]], 
         RowBox[{"2", " ", 
          SqrtBox["2"], " ", "\[Alpha]"}]], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8937226559814425`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"f8e3e267-ee5e-4275-8219-a3066f9146ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"p", "[", "nstar", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8937214550474443`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"6eccafb3-68a9-4954-9e97-ef73eac63efa"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", "c", " ", "nstar"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Sigma]", "2"]}], "nstar"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"m", " ", "nstar"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"Erfc", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"m", " ", "nstar"}]], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "\[Alpha]"}]], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"m", " ", "nstar"}]], " ", "\[Alpha]"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.893722657982137*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"d8e94f44-b381-41a6-aafd-618a84cf3805"]
}, Open  ]]
},
WindowSize->{1144, 1348},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a5d4b779-098d-41b4-af68-388052a997a4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 476, 10, 29, "Input",ExpressionUUID->"b0dd9894-3eec-4c84-86ba-859fd04fa755"],
Cell[1059, 34, 365, 8, 33, "Output",ExpressionUUID->"05444e64-8776-4c10-b02b-43337bb6e53b"]
}, Open  ]],
Cell[1439, 45, 1149, 34, 77, "Input",ExpressionUUID->"93fe0a9d-3bf9-48e9-8686-77eabc96c1fc"],
Cell[CellGroupData[{
Cell[2613, 83, 235, 5, 29, "Input",ExpressionUUID->"03d83482-af49-4151-bd97-409171585984"],
Cell[2851, 90, 3143, 92, 107, "Output",ExpressionUUID->"f8e3e267-ee5e-4275-8219-a3066f9146ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6031, 187, 216, 4, 29, "Input",ExpressionUUID->"6eccafb3-68a9-4954-9e97-ef73eac63efa"],
Cell[6250, 193, 1044, 32, 114, "Output",ExpressionUUID->"d8e94f44-b381-41a6-aafd-618a84cf3805"]
}, Open  ]]
}
]
*)


